Evolution and Dynamics of Tight Triple Systems

Tight Triple Systems have stars in a hierarchical configuration with a third star orbiting the inner binary with a period of fewer than 1000 days. Such systems are important for understanding the formation and evolution of stars in multiple systems. Having a detached eclipsing binary (DEB) as one of its components allows us to obtain precise stellar and orbital parameters of these systems. We discuss the process to obtain accurate parameters of these systems using high-resolution spectroscopy, radial velocity measurements, and precise space-based photometry. This enables us to have a 3D geometrical picture as well as the metallicity, age, and evolutionary status of these systems.

==> make-ptapap-doc.sh <==
#! /bin/sh

filename=$1

pdflatex ${filename} 
bibtex ${filename}
pdflatex ${filename}
pdflatex ${filename}

